Optimal Approximate Sampling from Discrete Probability Distributions

This paper addresses a fundamental problem in random variate generation: given access to a random source that emits a stream of independent fair bits, what is the most accurate and entropy-efficient algorithm for sampling from a discrete probability distribution $(p_1, \dots, p_n)$, where the probabilities of the output distribution $(\hat{p}_1, \dots, \hat{p}_n)$ of the sampling algorithm must be specified using at most $k$ bits of precision? We present a theoretical framework for formulating this problem and provide new techniques for finding sampling algorithms that are optimal both statistically (in the sense of sampling accuracy) and information-theoretically (in the sense of entropy consumption). We leverage these results to build a system that, for a broad family of measures of statistical accuracy, delivers a sampling algorithm whose expected entropy usage is minimal among those that induce the same distribution (i.e., is "entropy-optimal") and whose output distribution $(\hat{p}_1, \dots, \hat{p}_n)$ is a closest approximation to the target distribution $(p_1, \dots, p_n)$ among all entropy-optimal sampling algorithms that operate within the specified $k$-bit precision. This optimal approximate sampler is also a closer approximation than any (possibly entropy-suboptimal) sampler that consumes a bounded amount of entropy with the specified precision, a class which includes floating-point implementations of inversion sampling and related methods found in many software libraries. We evaluate the accuracy, entropy consumption, precision requirements, and wall-clock runtime of our optimal approximate sampling algorithms on a broad set of distributions, demonstrating the ways that they are superior to existing approximate samplers and establishing that they often consume significantly fewer resources than are needed by exact samplers.

==> abstract.sh <==
#!/bin/bash

set -eu

start=$(grep -n '\\begin{abstract}' -- abstract.tex |cut -f1 -d:)
end=$(grep -n '\\end{abstract}' -- abstract.tex |cut -f1 -d:)

start_line=$((start + 1))
end_line=$((end - 1))

abstract=$(sed -n ${start_line},${end_line}p abstract.tex)
echo ${abstract} | sed 's/%//g' | sed 's/  / /g'


==> css-xml.sh <==
#!/bin/bash

start=$(grep -n '\\begin{CCSXML}' -- paper.tex |cut -f1 -d:)
end=$(grep -n '\\end{CCSXML}' -- paper.tex |cut -f1 -d:)

start_line=$((start + 1))
end_line=$((end - 1))

# Using echo loses line distinctions?
# https://stackoverflow.com/questions/754395/losing-newline-after-assigning-grep-result-to-a-shell-variable
result=$(sed -n ${start_line},${end_line}p paper.tex | grep .)
echo "${result}"

